Norm-Range Partition: A Universal Catalyst for LSH based Maximum Inner Product Search (MIPS)

Recently, locality sensitive hashing (LSH) was shown to be effective for MIPS and several algorithms including $L_2$-ALSH, Sign-ALSH and Simple-LSH have been proposed. In this paper, we introduce the norm-range partition technique, which partitions the original dataset into sub-datasets containing items with similar 2-norms and builds hash index independently for each sub-dataset. We prove that norm-range partition reduces the query processing complexity for all existing LSH based MIPS algorithms under mild conditions. The key to performance improvement is that norm-range partition allows to use smaller normalization factor most sub-datasets. For efficient query processing, we also formulate a unified framework to rank the buckets from the hash indexes of different sub-datasets. Experiments on real datasets show that norm-range partition significantly reduces the number of probed for LSH based MIPS algorithms when achieving the same recall.

==> rename.sh <==
ls experiment
for filename in experiment/*.tex; 
do
	cp "$filename" "${filename////-}" 
done

for filename in experiment/*/*.tex; 
do
	cp "$filename" "${filename////-}" 
done 

